Understanding the One-Pixel Attack: Propagation Maps and Locality Analysis

Deep neural networks were shown to be vulnerable to single pixel modifications. However, the reason behind such phenomena has never been elucidated. Here, we propose Propagation Maps which show the influence of the perturbation in each layer of the network. Propagation Maps reveal that even in extremely deep networks such as Resnet, modification in one pixel easily propagates until the last layer. In fact, this initial local perturbation is also shown to spread becoming a global one and reaching absolute difference values that are close to the maximum value of the original feature maps in a given layer. Moreover, we do a locality analysis in which we demonstrate that nearby pixels of the perturbed one in the one-pixel attack tend to share the same vulnerability, revealing that the main vulnerability lies in neither neurons nor pixels but receptive fields. Hopefully, the analysis conducted in this work together with a new technique called propagation maps shall shed light into the inner workings of other adversarial samples and be the basis of new defense systems to come.

==> script.sh <==
#!/bin/bash

name=understanding_one

pdflatex $name
makeindex $name.idx
#bibtex $name

pdflatex $name

mupdf $name.pdf &


==> tests/CalculateFeatureMapDifferenceImageNet2__another_copy_.py <==
################################################################################
#Michael Guerzhoy and Davi Frossard, 2016
#AlexNet implementation in TensorFlow, with weights
#Details: 
#http://www.cs.toronto.edu/~guerzhoy/tf_alexnet/
#
#With code from https://github.com/ethereon/caffe-tensorflow
#Model from  https://github.com/BVLC/caffe/tree/master/models/bvlc_alexnet
#Weights from Caffe converted using https://github.com/ethereon/caffe-tensorflow
#
#
################################################################################
import glob
from numpy import *
import os
#from pylab import *
import numpy as np
#import matplotlib.pyplot as plt
#import matplotlib.cbook as cbook
import time
from scipy.misc import imread
from scipy.misc import imresize
import matplotlib.image as mpimg
from scipy.ndimage import filters
import urllib
from numpy import random
import math
from matplotlib import pyplot as plt

import tensorflow as tf

from caffe_classes import class_names

NUM_OF_FILES = 4

NUM_OF_FILTER1 = 96
NUM_OF_FILTER2 = 256
NUM_OF_FILTER3 = 384
NUM_OF_FILTER4 = 384
NUM_OF_FILTER5 = 256



net_data = load(open("bvlc_alexnet.npy", "rb"), encoding="latin1").item()


train_x = zeros((1, 227, 227,3)).astype(float32)
train_y = zeros((1, 1000))
xdim = train_x.shape[1:]
ydim = train_y.shape[1]
x = tf.placeholder(tf.float32, (None,) + xdim)

def conv(input, kernel, biases, k_h, k_w, c_o, s_h, s_w,  padding="VALID", group=1):
    '''From https://github.com/ethereon/caffe-tensorflow
    '''
    c_i = input.get_shape()[-1]
    assert c_i%group==0
    assert c_o%group==0
    convolve = lambda i, k: tf.nn.conv2d(i, k, [1, s_h, s_w, 1], padding=padding)
    
      
    if group==1:
        conv = convolve(input, kernel)
    else:
        input_groups =  tf.split(input, group, 3)   #tf.split(3, group, input)
        kernel_groups = tf.split(kernel, group, 3)  #tf.split(3, group, kernel) 
        output_groups = [convolve(i, k) for i,k in zip(input_groups, kernel_groups)]
        conv = tf.concat(output_groups, 3)          #tf.concat(3, output_groups)
    return  tf.reshape(tf.nn.bias_add(conv, biases), [-1]+conv.get_shape().as_list()[1:])






#conv1
#conv(11, 11, 96, 4, 4, padding='VALID', name='conv1')
k_h = 11; k_w = 11; c_o = 96; s_h = 4; s_w = 4
conv1W = tf.Variable(net_data["conv1"][0])
conv1b = tf.Variable(net_data["conv1"][1])
conv1_in = conv(x, conv1W, conv1b, k_h, k_w, c_o, s_h, s_w, padding="SAME", group=1)
conv1 = tf.nn.relu(conv1_in)

#lrn1
#lrn(2, 2e-05, 0.75, name='norm1')
radius = 2; alpha = 2e-05; beta = 0.75; bias = 1.0
lrn1 = tf.nn.local_response_normalization(conv1,
                                                  depth_radius=radius,
                                                  alpha=alpha,
                                                  beta=beta,
                                                  bias=bias)

#maxpool1
#max_pool(3, 3, 2, 2, padding='VALID', name='pool1')
k_h = 3; k_w = 3; s_h = 2; s_w = 2; padding = 'VALID'
maxpool1 = tf.nn.max_pool(lrn1, ksize=[1, k_h, k_w, 1], strides=[1, s_h, s_w, 1], padding=padding)


#conv2
#conv(5, 5, 256, 1, 1, group=2, name='conv2')
k_h = 5; k_w = 5; c_o = 256; s_h = 1; s_w = 1; group = 2
conv2W = tf.Variable(net_data["conv2"][0])
conv2b = tf.Variable(net_data["conv2"][1])
conv2_in = conv(maxpool1, conv2W, conv2b, k_h, k_w, c_o, s_h, s_w, padding="SAME", group=group)
conv2 = tf.nn.relu(conv2_in)


#lrn2
#lrn(2, 2e-05, 0.75, name='norm2')
radius = 2; alpha = 2e-05; beta = 0.75; bias = 1.0
lrn2 = tf.nn.local_response_normalization(conv2,
                                                  depth_radius=radius,
                                                  alpha=alpha,
                                                  beta=beta,
                                                  bias=bias)

#maxpool2
#max_pool(3, 3, 2, 2, padding='VALID', name='pool2')                                                  
k_h = 3; k_w = 3; s_h = 2; s_w = 2; padding = 'VALID'
maxpool2 = tf.nn.max_pool(lrn2, ksize=[1, k_h, k_w, 1], strides=[1, s_h, s_w, 1], padding=padding)

#conv3
#conv(3, 3, 384, 1, 1, name='conv3')
k_h = 3; k_w = 3; c_o = 384; s_h = 1; s_w = 1; group = 1
conv3W = tf.Variable(net_data["conv3"][0])
conv3b = tf.Variable(net_data["conv3"][1])
conv3_in = conv(maxpool2, conv3W, conv3b, k_h, k_w, c_o, s_h, s_w, padding="SAME", group=group)
conv3 = tf.nn.relu(conv3_in)

#conv4
#conv(3, 3, 384, 1, 1, group=2, name='conv4')
k_h = 3; k_w = 3; c_o = 384; s_h = 1; s_w = 1; group = 2
conv4W = tf.Variable(net_data["conv4"][0])
conv4b = tf.Variable(net_data["conv4"][1])
conv4_in = conv(conv3, conv4W, conv4b, k_h, k_w, c_o, s_h, s_w, padding="SAME", group=group)
conv4 = tf.nn.relu(conv4_in)


#conv5
#conv(3, 3, 256, 1, 1, group=2, name='conv5')
k_h = 3; k_w = 3; c_o = 256; s_h = 1; s_w = 1; group = 2
conv5W = tf.Variable(net_data["conv5"][0])
conv5b = tf.Variable(net_data["conv5"][1])
conv5_in = conv(conv4, conv5W, conv5b, k_h, k_w, c_o, s_h, s_w, padding="SAME", group=group)
conv5 = tf.nn.relu(conv5_in)

#maxpool5
#max_pool(3, 3, 2, 2, padding='VALID', name='pool5')
k_h = 3; k_w = 3; s_h = 2; s_w = 2; padding = 'VALID'
maxpool5 = tf.nn.max_pool(conv5, ksize=[1, k_h, k_w, 1], strides=[1, s_h, s_w, 1], padding=padding)

#fc6
#fc(4096, name='fc6')
fc6W = tf.Variable(net_data["fc6"][0])
fc6b = tf.Variable(net_data["fc6"][1])
fc6 = tf.nn.relu_layer(tf.reshape(maxpool5, [-1, int(prod(maxpool5.get_shape()[1:]))]), fc6W, fc6b)

#fc7
#fc(4096, name='fc7')
fc7W = tf.Variable(net_data["fc7"][0])
fc7b = tf.Variable(net_data["fc7"][1])
fc7 = tf.nn.relu_layer(fc6, fc7W, fc7b)

#fc8
#fc(1000, relu=False, name='fc8')
fc8W = tf.Variable(net_data["fc8"][0])
fc8b = tf.Variable(net_data["fc8"][1])
fc8 = tf.nn.xw_plus_b(fc7, fc8W, fc8b)
prob = tf.nn.softmax(fc8)



################################################################################

#Output:


##for input_im_ind in range(output.shape[0]):
   ## inds = argsort(output)[input_im_ind,:]
  ##  print("Image", input_im_ind)
   ## for i in range(5):
     ##   print(class_names[inds[-1-i]], output[input_im_ind, inds[-1-i]])

##print(time.time()-t)

##label_pred, cls_pred = session.run([y_pred, y_pred_cls], feed_dict={x: input_imageset_float})


#########################################################input example images
  #im1 = (imread("laska.png")[:,:,:3]).astype(float32)
  #im1 = im1 - mean(im1)
 # im1[:, :, 0], im1[:, :, 2] = im1[:, :, 2], im1[:, :, 0]
  #print("The img1 and its mean have shapes", np.shape(im1), mean(im1))


  #im2 = (imread("poodle.png")[:,:,:3]).astype(float32)
  #im2[:, :, 0], im2[:, :, 2] = im2[:, :, 2], im2[:, :, 0]

#########################################################
init_op = tf.global_variables_initializer()
filenames = sorted(glob.glob('./room/alexcompare1/*.JPEG'))

count_num_files = tf.size(filenames)
input_imageset = np.zeros(shape = (1, 227, 227, 3), dtype = np.float)
filename_queue = tf.train.string_input_producer(filenames, shuffle = False) 


reader = tf.WholeFileReader() 

key, value = reader.read(filename_queue) 

my_img = tf.image.decode_jpeg(value, channels = 3) 



with tf.Session() as sess:

  sess.run(init_op)
  coord = tf.train.Coordinator()
  threads = tf.train.start_queue_runners(coord=coord)
  num_files = NUM_OF_FILES


  for i in range(num_files): 
    image = my_img.eval()

    #image[:, :, 0], image[:, :, 2] = image[:, :, 2], image[:, :, 0]
    image_new = image.reshape(1, 227, 227, 3) 

      #image_new =  image_new - mean(image_new)

    if i == 0:
      input_imageset = image_new
      #image_new = image_new.reshape(227, 227, 3) 

      

    else:
      input_imageset = np.vstack((input_imageset, image_new))
      #image_new = image_new.reshape(227, 227, 3) 

    ##coord.request_stop()
    ##coord.join(threads)

  sess.close()

  #print("The smean is", theMean)
  #print("The shape is", np.shape(theMean))
 

  
  #print("The input is", input_imageset)
################################################################################
#Read Image, and change to BGR


#im1 = (imread("laska.png")[:,:,:3]).astype(float32)
#print("The input is", im1)
#im1 = im1 - mean(im1)
#print("THe shape of the input is", np.shape(im1))
#im1[:, :, 0], im1[:, :, 2] = im1[:, :, 2], im1[:, :, 0]
#print("THe shape of the input is", np.shape(im1))
#im2 = (imread("poodle.png")[:,:,:3]).astype(float32)
#print("THe shape of the input is", np.shape(im2))
#im2[:, :, 0], im2[:, :, 2] = im2[:, :, 2], im2[:, :, 0]
#print("THe shape of the input is", np.shape(im2))

################################################################################

# (self.feed('data')
#         .conv(11, 11, 96, 4, 4, padding='VALID', name='conv1')
#         .lrn(2, 2e-05, 0.75, name='norm1')
#         .max_pool(3, 3, 2, 2, padding='VALID', name='pool1')
#         .conv(5, 5, 256, 1, 1, group=2, name='conv2')
#         .lrn(2, 2e-05, 0.75, name='norm2')
#         .max_pool(3, 3, 2, 2, padding='VALID', name='pool2')
#         .conv(3, 3, 384, 1, 1, name='conv3')
#         .conv(3, 3, 384, 1, 1, group=2, name='conv4')
#         .conv(3, 3, 256, 1, 1, group=2, name='conv5')
#         .fc(4096, name='fc6')
#         .fc(4096, name='fc7')
#         .fc(1000, relu=False, name='fc8')
#         .softmax(name='prob'))

#prob
#softmax(name='prob'))


init = tf.initialize_all_variables()
sess = tf.Session()
sess.run(init)

t = time.time()
#print("THe shape of the input is", np.shape([im1,im2]))
#output = sess.run(prob, feed_dict = {x:input_imageset})



#########################################################

#label_pred, cls_pred = session.run([y_pred, y_pred_cls], feed_dict={x: input_imageset_float})
#print(np.shape(output_conv1))
outputconv1, outputconv2, outputconv3, outputconv4, outputconv5 = sess.run([conv1, conv2, conv3, conv4, conv5], feed_dict={x: input_imageset})#(2, 32, 32, 96)

print("The difference between the original and adversarial images is:")


for j in range(NUM_OF_FILES):
  if j%2 == 0:
    list_conv1 = []
    #list_conv11 = []
    for i in range(NUM_OF_FILTER1):
     #layer11compare = session.run(tf.reduce_sum(tf.cast(tf.equal(outputconv1[0,:,:,i], outputconv1[1,:,:,i]), tf.int32)))
      #list_conv11.append(layer11compare)
      layer1compare = sess.run(tf.reduce_sum(tf.abs(tf.subtract(outputconv1[j,:,:,i], outputconv1[j+1,:,:,i]))))
      list_conv1.append(layer1compare)
      avg1 = sess.run(tf.reduce_mean(list_conv1))
      if i == 0:
        base1 = np.zeros((57,57))
      else:
        base1= base1 + sess.run(tf.abs(tf.subtract(outputconv1[j,:,:,i], outputconv1[j+1,:,:,i])))
    base1 = base1//np.max(base1)
    plt.imshow(base1, cmap = 'gray')
    plt.show()
    print("\n")
    print("The avg1 is", avg1)
    print("\n")
    #print("\n",list_conv11)
    #print("\n",list_conv1)
    print(" The mean for 1 layer map is: \n",avg1)


    list_conv2 = []
    for i in range(NUM_OF_FILTER2):

      layer2compare = sess.run(tf.reduce_sum(tf.abs(tf.subtract(outputconv2[j,:,:,i], outputconv2[j+1,:,:,i]))))
      list_conv2.append(layer2compare)
      avg2 = sess.run(tf.reduce_mean(list_conv2))
      if i == 0:
        base2 = np.zeros((28,28))
      else:
        base2= base2 + sess.run(tf.abs(tf.subtract(outputconv2[j,:,:,i], outputconv2[j+1,:,:,i])))
    base2 = base2//np.max(base2)

    plt.imshow(base2, cmap = 'gray')
    plt.show()
    print("The list_conv2 is", list_conv2)
    print("\n")
    print("The avg2 is", avg2)
    print("\n")

    print(" The mean for 2 layer map is: \n",avg2)


    list_conv3 = []
    for i in range(NUM_OF_FILTER3):
      layer3compare = sess.run(tf.reduce_sum(tf.abs(tf.subtract(outputconv3[j,:,:,i], outputconv3[j+1,:,:,i]))))
      list_conv3.append(layer3compare)
      avg3 = sess.run(tf.reduce_mean(list_conv3))
      if i == 0:
        base3 = np.zeros((13,13))
      else:
        base3= base3 + sess.run(tf.abs(tf.subtract(outputconv3[j,:,:,i], outputconv3[j+1,:,:,i])))
    base3 = base3//np.max(base3)
    plt.imshow(base3, cmap = 'gray')
    plt.show()
    print("The list_conv3 is", list_conv3)
    print("\n")
    print("The avg3 is", avg3)
    print("\n")

    print(" The mean for 3 layer map is: \n",avg3)

    list_conv4 = []
    for i in range(NUM_OF_FILTER4):
      layer4compare = sess.run(tf.reduce_sum(tf.abs(tf.subtract(outputconv4[j,:,:,i], outputconv4[j+1,:,:,i]))))
      list_conv4.append(layer4compare)
      avg4 = sess.run(tf.reduce_mean(list_conv4))
      if i == 0:
        base4 = np.zeros((13,13))
      else:
        base4= base4 + sess.run(tf.abs(tf.subtract(outputconv4[j,:,:,i], outputconv4[j+1,:,:,i])))
    base4 = base4//np.max(base4)

    plt.imshow(base4, cmap = 'gray')
    plt.show()
    print("The list_conv1 is", list_conv4)
    print("\n")
    print("The avg1 is", avg4)
    print("\n")

    print(" The mean for 4 layer map is: \n",avg4)


    list_conv5 = []
    for i in range(NUM_OF_FILTER5):
      layer5compare = sess.run(tf.reduce_sum(tf.abs(tf.subtract(outputconv5[j,:,:,i], outputconv5[j+1,:,:,i]))))
      list_conv5.append(layer5compare)
      avg5 = sess.run(tf.reduce_mean(list_conv5))

      if i == 0:
        base5 = np.zeros((13,13))
        #total_difference = tf.abs(tf.subtract(outputconv5[j,:,:,i], outputconv5[j+1,:,:,i]))
      else:
        base5= base5 + sess.run(tf.abs(tf.subtract(outputconv5[j,:,:,i], outputconv5[j+1,:,:,i])))
        #total_difference = np.vstack(total_difference, tf.abs(tf.subtract(outputconv5[j,:,:,i], outputconv5[j+1,:,:,i])))

        #input_imageset = np.vstack((input_imageset, image_new))

    base5 = base5//np.max(base5)

    plt.imshow(base5, cmap = 'gray')
    plt.show()
    print("The list_conv5 is", list_conv5)
    print("\n")
    print("The avg5 is", avg5)
    print("\n")

#################################################
   # output_conv91_first = total_difference

    #display = output_conv11_first.reshape(32, 32) 
#print(np.shape(display))
#plt.imshow(output_conv11_first, cmap="gray")
#plt.show()
#plt.imshow(output_conv91_first[1,:,:,j], cmap="gray")
#plt.show()
#plt.show(output_conv11_first)

    #fig = plt.figure(figsize=(150, 150))  # the size of each image


   # for b in range(NUM_OF_FILTER5):
    #  sub = fig.add_subplot(24, 8, b+1)  # The plot is going to be 24 coloums, each has 8 images vertically.
     # plt.figure()
      #sub.imshow(output_conv91_first[:,:,b], cmap="gray", interpolation='nearest')
      #sub.axis('off')  #remove the x and y axis

   # plt.show()

#################################################




    print(" The mean for 5 layer map is: \n",avg5)

  
    print("End comparison of this image is", j)    
    print("\n\n\n")









